Mesh-Based Solutions for Nonparametric Penalized Regression

It is often of interest to estimate regression functions non-parametrically. Penalized regression (PR) is one statistically-effective, well-studied solution to this problem. Unfortunately, in many cases, finding exact solutions to PR problems is computationally intractable. In this manuscript, we propose a mesh-based approximate solution (MBS) for those scenarios. MBS transforms the complicated functional minimization of NPR, to a finite parameter, discrete convex minimization; and allows us to leverage the tools of modern convex optimization. We show applications of MBS in a number of explicit examples (including both uni- and multi-variate regression), and explore how the number of parameters must increase with our sample-size in order for MBS to maintain the rate-optimality of NPR. We also give an efficient algorithm to minimize the MBS objective while effectively leveraging the sparsity inherent in MBS.

==> Figures_v2/linetypes.R <==
png("solid.png")
plot(seq(0,1,length.out = 4),rep(.2,4),ylim=c(0,1),axes=F,ylab="",xlab="",type = 'l',lty=1,lwd=20)
dev.off()
png("dashed.png")
plot(seq(0,1,length.out = 4),rep(.2,4),ylim=c(0,1),axes=F,ylab="",xlab="",type = 'l',lty=2,lwd=20)
dev.off()
png("dotted.png")
plot(seq(0,1,length.out = 4),rep(.2,4),ylim=c(0,1),axes=F,ylab="",xlab="",type = 'l',lty=3,lwd=20)
dev.off()


==> Figures_v2/meshy.py <==
import numpy as np
import cvxpy as cvx
import scipy as scipy
import utils
import math

def softthresh(z,lam):
	return np.sign(z)*np.maximum(abs(z)-lam,0)

def meshy_one(x, y, m, theta_init=None,k=1, k_interp=None, interp=1, mesh=None, lnorm=1, tune=1.0, eps=0.01, tol=0.001):
	# An ADMM solver for the meshy optimization problem with fixed tuning parameter.
	# interp = 0 for natural splines
	# interp = 1 for banded piecewise polynomials
	# k is the order for the riemann approximation
	# k_interp is the polynomial order interpolation

	n = x.size
	# Create D-matrix: specify n and k
	if mesh==None:
		mesh = np.linspace(min(x)-eps,max(x)+eps,m)
	delta = np.diff(mesh)[0]
	D = utils.form_Dk(n=m,k=k)*(delta**(1/lnorm-k-1))

	# Create O-matrix: specify x and number of desired cuts
	if k_interp==None:
		k_interp= k
	O = utils.interpO(data=x,mesh=mesh,k=k_interp,key=interp)
	
	if tune==None:
		A = O.dot(np.linalg.pinv(D))
		#tune= max(np.max(abs(A.T.dot(y))),1)
		tune = np.max(abs(A.T.dot(y)))
		#print tune
	# Solve convex problem.
	lamda = tune
	rho = tune
	## Initialize
	if theta_init==None:
		theta = np.repeat(np.mean(np.array(y)),m).reshape(m,1)
	else:
		theta = theta_init
	alpha = D.dot(theta) #.reshape(m-k-1,1)
	u = np.repeat(1/float(lamda),m-k-1).reshape(m-k-1,1)
	thetaold = np.repeat(np.mean(np.array(y))-1,m).reshape(m,1)

	counter = 1
	maxc = 3000
	y = np.array(y).reshape(n,1)
	# any(abs(theta-thetanew)>tol)
	while any(abs(theta-thetaold)>tol):
		thetaold = theta
		alphaold = alpha
		uold = u
		
		theta = np.linalg.inv(O.T.dot(O)+rho*D.T.dot(D)).dot(O.T.dot(y)+rho*D.T.dot(alpha+u))
		alpha = softthresh(z=D.dot(theta)-u,lam=lamda/float(rho))
		u = u+alpha-D.dot(theta)
		
		counter = counter+1
		if counter>maxc:
			raise Exception("Solver did not converge with %s iterations! (N=%s,m=%s,r=%s)" % (counter,n,m,k) )
		#if all(abs(theta-thetaold)<tol):
		#	print "Convergence within %s at %s iterations" % (tol,counter-1)
	
	output = {'mesh': mesh, 'theta.hat': theta,'fitted':O.dot(theta),'x':x,'y':y,'k':k,'interp':interp,'k_interp': k_interp, 'eps':eps,'m':m}  
	return output

def meshy(x,y,m,ftrue=None,k=1,k_interp=None,interp=1,mesh=None,lnorm=1,ntune=100,tuners=None,eps=0.01):
	# meshy is a wrapper on meshy_one, where the user supplies only m 
	# The tuning parameter is not supplied. Instead, meshy
	# finds the lambda which optimizes MSE, based on either user supplied lambda
	# or number of lambda. Lambda_max is determined analytically. 
	# ntune must be supplied!
	# Create D-matrix: specify n and k
	if mesh==None:
		mesh = np.linspace(min(x)-eps,max(x)+eps,m)

	delta = np.diff(mesh)[0]
	D = utils.form_Dk(n=m,k=k)*(delta**(1/lnorm-k-1))

	# Create O-matrix: specify x and number of desired cuts
	if k_interp==None:
		k_interp= k
	O = utils.interpO(data=x,mesh=mesh,k=k_interp,key=interp)

	if tuners == None:
		A = O.dot(np.linalg.pinv(D))
		lam_max = np.max(abs(A.T.dot(y))) 
		tuners=np.exp(np.linspace(-6,np.log(lam_max),ntune))[::-1]
	
	if ftrue == None:
		ftrue = y
	
	fits = []
	MSEs = []
	thetainit = np.repeat(np.mean(np.array(y)),m).reshape(m,1)

	for i in range(len(tuners)):
		fits.append(meshy_one(x=x, y=y, m=m, k=k, k_interp=k_interp, interp=interp, mesh=mesh, lnorm=lnorm, tune=tuners[i],eps=eps,theta_init=thetainit))
		MSEs.append(meshy_mse(meshy_object=fits[i],y=ftrue))
		
		thetainit = fits[i]['theta.hat']

	lowestMSE = np.argmin(MSEs)
	
	output = {'minmse.fits':fits[lowestMSE],'minmse':MSEs[lowestMSE],'minmse.lam': tuners[lowestMSE]}
	return output

def meshy_predict(meshy_one_object,x):
	O = utils.interpO(data=x,mesh=meshy_one_object['mesh'],k=meshy_one_object['k_interp'],key=meshy_one_object['interp'])
	return O.dot(meshy_one_object['theta.hat'])

def meshy_mse(meshy_object,y):
	yhat = meshy_object['fitted']
	yhat = yhat.reshape((yhat.size,))
	ytrue = y.reshape((y.size,))
	return np.sum((yhat-ytrue)**2)/len(y)

def l1tf_one(x, y, theta_init=None,k=1, tune=1.0, eps=0.01, tol=0.001):
	# An ADMM solver for the meshy optimization problem with fixed tuning parameter.
	# interp = 0 for natural splines
	# interp = 1 for banded piecewise polynomials
	# k is the order for the riemann approximation
	# k_interp is the polynomial order interpolation
	n = x.size
	# Create D-matrix: specify n and k
	D = utils.form_Dk(n=n,k=k)
	if tune==None:
		A = np.linalg.inv(D.dot(D.T))
		tune = np.max(abs((A.dot(D.T)).dot(y)))

	# Solve convex problem.
	lamda = tune
	rho = tune
	## Initialize
	if theta_init==None:
		theta = np.repeat(np.mean(np.array(y)),n).reshape(n,1)
	else:
		theta = theta_init
	alpha = D.dot(theta) #.reshape(m-k-1,1)
	u = np.repeat(1/float(lamda),n-k-1).reshape(n-k-1,1)
	thetaold = np.repeat(np.mean(np.array(y))-1,n).reshape(n,1)

	counter = 1
	maxc = 3000
	y = np.array(y).reshape(n,1)
	# any(abs(theta-thetanew)>tol)
	while any(abs(theta-thetaold)>tol):
		thetaold = theta
		alphaold = alpha
		uold = u
		
		theta = np.linalg.inv(np.eye(n)+rho*D.T.dot(D)).dot(y+rho*D.T.dot(alpha+u))
		alpha = softthresh(z=D.dot(theta)-u,lam=lamda/float(rho))
		u = u+alpha-D.dot(theta)
		
		counter = counter+1
		if counter>maxc:
			raise Exception("Solver did not converge with %s iterations! (N=%s,m=%s,r=%s)" % (counter,n,m,k) )
		#if all(abs(theta-thetaold)<tol):
		#	print "Convergence within %s at %s iterations" % (tol,counter-1)
	
	output = {'mesh': mesh, 'theta.hat': theta,'fitted':theta,'x':x,'y':y,'k':k,'eps':eps}  
	return output

#np.random.seed([117])
#x = np.linspace(0,1,100)
#def wsin(x):
#	return np.sin(2*math.pi*x)

#y = wsin(x)+np.random.normal(0,1,100)
#ytrue = wsin(x)
#ytrue = ytrue.reshape(x.size,1)
#k=2
#k_interp=0

#m=5
#test = meshy(x,y,m,ftrue=ytrue,k=k,k_interp=k_interp)
#print test['minmse']

#m=100
#test = meshy(x,y,m,ftrue=ytrue,k=k,k_interp=k_interp)
#print test['minmse']


==> Figures_v2/plot_meshy.py <==
import matplotlib.pyplot as plt
import numpy as np
import scipy as scipy
import meshy as meshy 
import math

def plot_lambdas(x,y,lambdas,m,k,ftrue,mesh=None,interp=1,eps=0.01,lnorm=1,xlab='X',ylab='Y'):
	# In this function, we plot discrete approximations to 
	# functional minimization problems knowing the truth. 
	# This function is for personal use only.
	# Single number of cuts and k, multiple tuners. 
	
	# Generating the true function without error for plotting and mse. 
	s = np.linspace(min(x)-eps,max(x)+eps,400)
	r = ftrue(s)
	ytrue = ftrue(x)
	
	order = np.argsort(x)
	xs = np.array(x)[order]
	ys = np.array(y)[order]

	# determine number of problems to solve
	tsize = len(lambdas)
	
	# Create empty list to store fitted values
	#fits = MultiDimList((ncutsize, ksize, tsize))
	fits = []
	
	# Create the coefficients
	for i in range(tsize):
		model = meshy.meshy_one(x,y,m, k, interp=interp,mesh=mesh,tune = lambdas[i],eps=eps, lnorm=lnorm)
		modelmse = meshy.meshy_mse(meshy_object = model,y=ytrue)
		print "Pars: n=%s, lambda = %s, MSE = %s" % (len(y), lambdas[i],modelmse)
		fits.append(model)
	
	if mesh==None:
		mesh = np.linspace(min(x)-eps,max(x)+eps,m)
	
	plt.plot(s,r,'k-')
	plt.scatter(xs,ys,c='k',alpha=0.1,s=10)
	plt.vlines(mesh,min(y)-eps,max(y)+eps,alpha=0.5)
	#if k==0:
	#	for j in range(tsize):
	#		delta = fits[j]['mesh'][1]-fits[j]['mesh'][0]
	#		plt.plot(fits[j]['mesh']+delta/2,fits[j]['theta.hat'],label='$\lambda = $ %s' % lambdas[j])
	#else:
	#	for j in range(tsize):
	#		plt.plot(xs,fits[j]['fitted'][order],label='$\lambda = $ %s' % lambdas[j])
	for j in range(tsize):
		full_fitted = meshy.meshy_predict(meshy_one_object=fits[j],x=s)
		plt.plot(s,full_fitted,label='$\lambda = $ %s' % lambdas[j])
	plt.legend(bbox_to_anchor=(0.,1.02,1.,.102),borderaxespad=0.,loc=3,ncol=tsize,mode='expand')
	plt.xlabel(xlab)
	plt.ylabel(ylab)
	plt.show()


def plot_meshy(x,y,m,tune=None, k_interp=None,interp=1, k=1, eps=0.01, cvx_solver=0,xlab='X',ylab='Y',ftrue=None,lnorm=1,ntune=100,extra=False,tag="fig"):
	# Generating the true function without error for plotting and mse. 
	s = np.linspace(min(x)-eps,max(x)+eps,200)
	r = ftrue(s)
	ytrue = ftrue(x)
	
	order = np.argsort(x)
	xs = np.array(x)[order]
	ys = np.array(y)[order]
	
	if k_interp==None:
		k_interp=k
	# Create the coefficients
	if tune != None:
		model = meshy.meshy_one(x,y,k, tune = tune,eps=eps,cvx_solver=cvx_solver,lnorm=lnorm)
	else:
		models = meshy.meshy(x=x, y=y, m=m, k=k, k_interp=k_interp,interp=interp, ftrue=ytrue,lnorm=lnorm,ntune=ntune)
		model = models['minmse.fits']
		tune = models['minmse.lam']
	modelmse = meshy.meshy_mse(model,y=ytrue)
	print "Pars: n=%s, m=%s, k= %s, k_interp= %s, lnorm= %s, lambda = %s, MSE = %s" % (len(y), m, k, k_interp, lnorm, tune,modelmse)
	fullfits = meshy.meshy_predict(meshy_one_object=model,x=s)

	if extra==False:
		plt.figure()
		plt.plot(s,r,'k-')
		plt.vlines(model['mesh'],min(ys)-20*eps,max(ys)+20*eps,alpha=0.5)
		plt.scatter(xs,ys,c='k',alpha=0.1,s=10)
		plt.plot(s,fullfits)
		#plt.legend(bbox_to_anchor=(0.,1.02,1.,.102),borderaxespad=0.,loc=3,ncol=tsize,mode='expand')
		plt.xlabel(xlab)
		plt.ylabel(ylab)
		#plt.show()
		plt.savefig("%s_n%s_m%s_k%s_kerp%s_l%s.png" % (tag,x.size, m,k,k_interp,lnorm))
	else :
		plt.figure()
		thetahat = model['theta.hat']
		thetahat = thetahat.reshape((thetahat.size,))
		thetadiffs = np.diff(thetahat)
		nums = np.linspace(1,len(thetadiffs),len(thetadiffs))
		plt.subplot(2,1,1)
		plt.plot(s,r,'k-')
		plt.vlines(model['mesh'],min(r)-20*eps,max(r)+20*eps,alpha=0.5)
		plt.scatter(xs,ys,c='k',alpha=0.1,s=10)
		plt.plot(s,fullfits)
		plt.xlabel(xlab)
		plt.ylabel(ylab)
		
		plt.subplot(2,1,2)
		plt.plot(nums,thetadiffs,'k-')
		plt.ylabel(r"$\theta_{j+1} - \theta_j$")
		plt.xlabel('j')
		plt.savefig("%s_m%s_k%s_kerp%s_l%s.png" % (tag,m,k,k_interp,lnorm))
		#plt.show()

# Testing 	
#np.random.seed([117])
#x = np.random.sample(100)
#def wsin(x):
#	return np.sin(2*math.pi*x)
#y# = wsin(x)+np.random.normal(0,1,100)

#plot_lambdas(x,y,lambdas=[.001,.01,.05],m=10,ftrue=wsin,k=1,interp=1,lnorm=1)

#plot_lambdas(x,y,lambdas=[.001,.01,.05],m=30,ftrue=wsin,k=2,interp=0,lnorm=2)



==> Figures_v2/pres1ex.py <==
import plot_meshy as plt
import numpy as np
import math
import matplotlib.pyplot as mplt

# Testing 	
np.random.seed([118])
x = np.random.sample(100)
def wsin(x):
	return np.sin(2*math.pi*x)
y = wsin(x)+np.random.normal(0,1,100)
eps=0.01
s = np.linspace(min(x)-eps,max(x)+eps,400)
r = wsin(s)

np.random.seed([123])
x = np.random.sample(30)
def wsin(x):
	return np.sin(2*math.pi*x)
y = wsin(x)+np.random.normal(0,.5,30)
eps=0.01
s = np.linspace(min(x)-5*eps,1,400)
r = wsin(s)

order = np.argsort(x)
xs = np.array(x)[order]
ys = np.array(y)[order]
mesh = np.linspace(min(xs)-2*eps,max(xs)+eps,4)

myeps = np.array([-0.1,0.1,-0.2,-0.5])
#mplt.plot(s,r,'k-',alpha=0.3,linewidth=4)
mplt.scatter(xs,ys,c='k',s=10,alpha=0.3)
mplt.vlines(xs,min(y)-eps,max(y)+eps,alpha=0.2)
mplt.vlines(mesh,min(y)-eps,max(y)+eps,alpha=0.9)
mplt.plot(mesh,wsin(mesh)+myeps,'b-',linewidth=2)
mplt.scatter(mesh,wsin(mesh)+myeps,c='r',s=60)
mplt.xlim(-0.05, 1)
mplt.savefig("mlp_m4_sine.png")
mplt.show()

mesh = np.linspace(min(xs)-2*eps,max(xs)+eps,8)

myeps = np.array([-0.1,0.1,0.2,0.2,0.1,-0.3,-0.3,0.2])
#mplt.plot(s,r,'k-',alpha=0.3,linewidth=4)
mplt.scatter(xs,ys,c='k',s=10,alpha=0.3)
mplt.vlines(xs,min(y)-eps,max(y)+eps,alpha=0.2)
mplt.vlines(mesh,min(y)-eps,max(y)+eps,alpha=0.9)
mplt.plot(mesh,wsin(mesh)+myeps,'b-',linewidth=2)
mplt.scatter(mesh,wsin(mesh)+myeps,c='r',s=60)
mplt.xlim(-0.05, 1)
mplt.savefig("mlp_m8_sine.png")
mplt.show()

## quadratic
mesh = np.linspace(min(xs)-2*eps,max(xs)+eps,4)
myeps = np.array([-0.1,0.1,-0.2,-0.5])
#mplt.plot(s,r,'k-',alpha=0.3,linewidth=4)
mplt.scatter(xs,ys,c='k',s=10,alpha=0.3)
mplt.vlines(xs,min(y)-eps,max(y)+eps,alpha=0.2)
mplt.vlines(mesh,min(y)-eps,max(y)+eps,alpha=0.9)
mplt.scatter(mesh,wsin(mesh)+myeps,c='r',s=60)

mesh1 = mesh[0:3]
poly2 = np.poly1d(np.polyfit(mesh1,wsin(mesh1)+myeps[0:3],2))
s1 = np.linspace(mesh1[0],mesh1[2],50)
r1 = poly2(s1)
mplt.plot(s1,r1,'b-',linewidth=3)

mesh1 = mesh[1:4]
poly2 = np.poly1d(np.polyfit(mesh1,wsin(mesh1)+myeps[1:4],2))
s1 = np.linspace(mesh1[1],mesh1[2],50)
r1 = poly2(s1)
mplt.plot(s1,r1,'b-',linewidth=3)

mplt.xlim(-0.05, 1)
mplt.savefig("mlpk2_m4_sine.png")
mplt.show()

m=6
mesh = np.linspace(min(xs)-2*eps,max(xs)+eps,6)

myeps = np.array([-0.1,0.4,0.2,-0.2,-0.2,0.4])
#mplt.plot(s,r,'k-',alpha=0.3,linewidth=2)
mplt.vlines(xs,min(y)-eps,max(y)+eps,alpha=0.2)
mplt.scatter(xs,ys,c='k',s=10,alpha=0.3)
mplt.vlines(mesh,min(y)-eps,max(y)+eps,alpha=0.9)
mplt.scatter(mesh,wsin(mesh)+myeps,c='r',s=60)
k=2
for i in range(m-k):
	mesh1 = mesh[i:(i+k+1)]
	poly2 = np.poly1d(np.polyfit(mesh1,wsin(mesh1)+myeps[i:(i+k+1)],k))
	if i==0:
		s1 = np.linspace(mesh1[0],mesh1[2],50)
	else: 
		s1 = np.linspace(mesh1[1],mesh1[2],50)
	r1 = poly2(s1)
	if i%2==0:
		mplt.plot(s1,r1,'b-',linewidth=3)
	else:
		mplt.plot(s1,r1,'b-',linewidth=3)

mplt.xlim(-0.05, 1)
mplt.savefig("mlpk2_m6_sine.png")
mplt.show()


print crack

# riemann approximation

n=20
m=6
np.random.seed(117)
x = np.random.sample(n)
xs = np.linspace(0.01,1,200)
ys = np.sqrt(xs)
y = np.sqrt(x)+np.random.normal(0,.1,n)
ddylong = 0.5*np.sqrt(xs)**(-1)

mesh = np.linspace(0.01,1,m)
#theta = np.sqrt(mesh)+np.array([0.3,0.1,0.05,0.15,0.05,0.1])
theta = np.sqrt(mesh)
eps = 0.01
mplt.plot(xs,ys,'k-',alpha=0.3,linewidth=2)
#mplt.scatter(x,y,c='k',s=10,alpha=0.5)
mplt.vlines(mesh,min(ys)-eps,max(y)+eps,alpha=1)
mplt.scatter(mesh,theta,c='r',s=40)
mplt.savefig("riemann1.png",bbox_inches='tight')
mplt.show()

mplt.plot(xs,ddylong,'k-',alpha=0.3,linewidth=2)
mids = (mesh[1:] + mesh[:-1]) / 2
disc1 = np.diff(theta)/np.diff(mesh)
mplt.vlines(mesh,min(disc1)-eps,max(ddylong)+eps,alpha=1)
#mplt.scatter(mids,disc1,c='b',s=40)
mplt.savefig("riemann2.png",bbox_inches='tight')
mplt.show()

ddy2long = -0.25*xs**(-3/2.0)
mplt.plot(xs,ddy2long,'k-',alpha=0.3,linewidth=2)
disc2 = np.diff(disc1)/np.diff(mids)
mids2 = (mids[1:] + mids[:-1]) / 2
mplt.vlines(mesh,min(ddy2long)-eps,max(disc2)+3*eps,alpha=1)
mplt.scatter(mids2,disc2,c='g',s=40)
mplt.savefig("riemann3.png",bbox_inches='tight')
mplt.show()

mplt.plot(xs,ddylong,'k-',alpha=0.3,linewidth=2)
mids = (mesh[1:] + mesh[:-1]) / 2
disc1 = np.diff(theta)/np.diff(mesh)
mplt.vlines(mesh,min(disc1)-eps,max(ddylong)+eps,alpha=1)
mplt.fill_between(x=xs, y1=ddylong,y2=0,facecolor='k',alpha=0.2)
#mplt.scatter(mids,disc1,c='b',s=40)
x1 = np.array([0.01,mids[0]+.1])
mplt.fill_between(x=x1, y1=np.repeat(disc1[0],2),y2=0,facecolor='k',alpha=0.7)
for i in range(m-2):
	x2 = np.array([mids[i]+.1,mids[i+1]+.1])
	mplt.fill_between(x=x2, y1=np.repeat(disc1[i+1],2), y2=0, facecolor='k', alpha=0.7)

mplt.savefig("riemann4.png",bbox_inches='tight')
mplt.show()


print crack

ddy = 0.5*np.sqrt(x)**(-1)
ddylong = 0.5*np.sqrt(xs)**(-1)
mplt.plot(xs,ddylong,'k-',alpha=0.4,linewidth=2)
mplt.scatter(x,ddy,c='r',s=20)
mplt.fill_between(x=xs, y1=ddylong,y2=0,facecolor='k',alpha=0.7)
mplt.show()

mplt.plot(xs,ddylong,'k',alpha=0.4,linewidth=2)
mplt.scatter(mids,disc1,c='r',s=30)
x1 = np.array([0.01,mids[0]])
x2 = np.array([mids[0],mids[1]])
mplt.fill_between(x=x1, y1=np.repeat(disc1[0],2),y2=0,facecolor='k',alpha=0.7)
mplt.fill_between(x=x2, y1=np.repeat(disc1[1],2),y2=0,facecolor='k',alpha=0.7)
mplt.show()

print crack


print crack
m=5
plt.plot_meshy(x,y,m,tune=None, k_interp=0,interp=1, k=0, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

m=20
plt.plot_meshy(x,y,m,tune=None, k_interp=0,interp=1, k=0, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

###

m=5
plt.plot_meshy(x,y,m,tune=None, k_interp=0,interp=1, k=1, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

m=20
plt.plot_meshy(x,y,m,tune=None, k_interp=0,interp=1, k=1, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

###

m=5
plt.plot_meshy(x,y,m,tune=None, k_interp=1,interp=1, k=1, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

m=20
plt.plot_meshy(x,y,m,tune=None, k_interp=1,interp=1, k=1, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

###

m=5
plt.plot_meshy(x,y,m,tune=None, k_interp=0,interp=1, k=2, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

m=20
plt.plot_meshy(x,y,m,tune=None, k_interp=0,interp=1, k=2, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

###

m=5
plt.plot_meshy(x,y,m,tune=None, k_interp=1,interp=1, k=2, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

m=20
plt.plot_meshy(x,y,m,tune=None, k_interp=1,interp=1, k=2, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

###

m=5
plt.plot_meshy(x,y,m,tune=None, k_interp=2,interp=1, k=2, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")

m=20
plt.plot_meshy(x,y,m,tune=None, k_interp=2,interp=1, k=2, xlab='X',ylab='Y',ftrue=wsin,extra=False,tag="sin")


==> Figures_v2/utils.py <==
import numpy as np

def form_D1(n):
	D = np.zeros((n-1,n))
	for i in range(n-1):
		D[i,i] = 1
		D[i,i+1] = -1
	return D 

def form_Dk(n,k):
	D = np.identity(n)
	for i in range(k+1):
		D = form_D1(n-i).dot(D)
	return D

def form_O(x,ncuts,eps=0.01,segs=None):
	if segs==None:
		segs = np.linspace(min(x)-eps,max(x)+eps,ncuts)
	# Default: bins[i-1]<= x < bins[i]
	cats = np.digitize(x, bins=segs)
	n = x.size
	O = np.zeros((n, ncuts))
	for i in range(n):
		O[i,cats[i]-1] = 1
	return O

def form_O_linear(x,ncuts,eps=0.01,segs=None):
	# Produce a linear interpolation knot matrix. 
	# Unless segments are provided, we assume equal bin
	# sizes. 
	if segs==None:
		segs = np.linspace(min(x)-eps,max(x)+eps,ncuts)
	cats = np.digitize(x, bins=segs)
	delta = np.ediff1d(segs) # length of each bin
	delta = np.append(delta,delta[-1]+eps)

	# Calculate the distance between a point and the beginning
	# of its corresponding bin. 
	t = x-segs[cats-1] 
	n = x.size
	O = np.zeros((n, ncuts))
	for i in range(n):
		index = cats[i] - 1
		O[i,index] =  (delta[index]-t[i])/delta[index]
		if index+1 < ncuts:
			O[i,index+1] = t[i]/delta[index+1]
	return O

def Omatrix(x,ncuts,constant=True,eps=0.01,segs=None):
	# Currently, Omatrix outputs either constant knot matrix
	# or linearly interpolated knot matrix. Eventually,
	# "constant" will be deprecated for "degree" option.
	# degree=0; constant. degree=1; linear. degree=2; quadratic. etc. 
	if constant == True:
		O = form_O(x,ncuts,eps=eps,segs=segs)
	if constant != True:
		O = form_O_linear(x,ncuts,eps=eps,segs=segs)
	return O

## Create functions for the banded piecewise polynomials and natural splines

# Natural Splines

def knots(x,k):
	# From a mesh of m points, splines will occur over m-2(k+1) of the knots
	x.sort()
	n=x.size
	if k % 2 ==0:
		ind1 = k/2+2; ind2 = n-k/2
	if k % 2 !=0:
		ind1 = (k+1)/2+1; ind2 = n-(k+1)/2
	return  x[(ind1-1):(ind2)]
	

def designNS(x,mesh,k):
	t = knots(x=mesh,k=k)
	G1 = np.zeros((x.size,k+1))
	for i in range(x.size):
		for j in range(k+1):
			G1[i,j] = x[i]**j
	G2 = np.zeros((x.size,t.size))
	for i in range(x.size):
		for j in range(t.size):
			indic = [1 if x[i]>=t[j] else 0]
			G2[i,j] = indic*np.array((x[i]-t[j])**k)	
	G = np.concatenate((G1,G2),axis=1)
	return G

def interpNS(data,mesh,k):
	Psi = designNS(x=mesh,mesh=mesh,k=k)
	psitilde = designNS(x=data,mesh=mesh,k=k)
	return psitilde.dot(np.linalg.inv(Psi))

# Banded Piecewise Polynomials

# For a single observation
def designBPP(x, k):
	G = np.zeros((x.size,k+1))
	for i in range(x.size):
		for j in range(k+1):
			G[i,j] = x[i]**j
	return G

def interpBPP(data,mesh,k):
	inds = np.digitize(data,mesh)-1
	psitilde = designBPP(x=data,k=k)
	O = np.zeros((data.size,mesh.size))
	for i in range(data.size):
		if inds[i] >= mesh.size-1-k:
			Psi = designBPP(x=mesh[np.arange(mesh.size-1-k,mesh.size)],k=k)
			O[i,(mesh.size-1-k):(mesh.size)] = psitilde[i,].dot(np.linalg.inv(Psi))
		else:
			Psi = designBPP(x=mesh[np.arange(inds[i],inds[i]+k+1)],k=k)
			O[i,inds[i]:(inds[i]+k+1)] =  psitilde[i,].dot(np.linalg.inv(Psi))
	return O

def interpO(data,mesh,k,key):
	# key=0: NS, key=1: BPP
	if key == 0:
		O = interpNS(data,mesh,k)
	elif key == 1:
		O = interpBPP(data,mesh,k)
	else:
		raise Exception("Not a solver key! Only Key=0 (NS),1 (BPP)")
	return O


#d = np.linspace(0,1,10)
#x = np.random.sample(40)
#print x
#Psi = designNS(x=d,mesh=d,k=3)
#psitilde = designNS(x=x,mesh=d,k=3)
#print psitilde.dot(np.linalg.inv(Psi))
#Psi = designBPP(x=d[np.arange(1,3)],k=1)
#print d[np.arange(1,2)]
#print designBPP(x,k=1)[1,].dot(np.linalg.inv(Psi))
#print interpNS(data=x,mesh=d,k=0)
#print interpBPP(data=x,mesh=d,k=2)
#interpO(data=x,mesh=d,k=1,key=2)

#np.random.seed([117])
#x = np.random.normal(0,2,40)
#def wsin(x):
#	return 3*np.sin(3*x)
#y = wsin(x)+np.random.normal(0,1,40)
#print interpBPP(data=x,mesh=np.linspace(min(x)-.01,max(x)+.01,10),k=2)


==> draftplots/basisplots.R <==
# Linear bases for N, B, and RP splines

x = c(0,0.25,.5)
y = c(0,0,0.75)

x2 = c(0,0.25,.5,.75)
y2 = c(0,0,0,0.75)

x3 = c(0,0.25,.5,.75,1)
y3 = c(0,0,0,0,0.75)
plot(x,y,type='l',xlim=c(0,1),ylim=c(0,1),axes='F',xlab="",ylab="",lwd=2,col='green')
#title("N-Spline")
axis(1,c(0,.25,.5,.75,1),labels=c("","","","",""))
lines(x2,y2,lwd=2,lty=2,col='blue')
lines(x3,y3,lwd=2,lty=3,col='red')

x = c(0,0.25,.5,.75,1)
y = c(0,0,0.75,.75,.75)

x2 = c(0,0.25,.5,.75,1)
y2 = c(0,0,0,0.75,.75)

x3 = c(0,0.25,.5,.75,1)
y3 = c(0,0,0,0,0.75)
plot(x,y,type='l',xlim=c(0,1),ylim=c(0,1),axes='F',xlab="",ylab="",lwd=2,col='green')
#title("RP-Spline")
axis(1,c(0,.25,.5,.75,1),labels=c("","","","",""))
lines(x2,y2,lwd=2,lty=2,col='blue')
lines(x3,y3,lwd=2,lty=3,col='red')


x = c(0,0.25,.5,.75,1)
y = c(0,0.75,0,0,0)

x2 = c(0,0.25,.5,.75,1)
y2 = c(0,0,0.75,0,0)

x3 = c(0,0.25,.5,.75,1)
y3 = c(0,0,0,0.75,0)
plot(x,y,type='l',xlim=c(0,1),ylim=c(0,1),axes='F',xlab="",ylab="",lwd=2,col='green')
#title("B-Spline")
axis(1,c(0,.25,.5,.75,1),labels=c("","","","",""))
lines(x2,y2,lwd=2,lty=2,col='blue')
lines(x3,y3,lwd=2,lty=3,col='red')

